Two-loop QED corrections to Bhabha scattering

We obtain a simple relation between massless and massive scattering amplitudes in gauge theories in the limit where all kinematic invariants are large compared to particle masses. We use this relation to derive the two-loop QED corrections to large-angle Bhabha scattering.

==> bhabha.m <==
(* 

------------------------------------------------

 Results of the paper 

 "Two-loop QED corrections to Bbhabha scattering"

 by Thomas Becher and Kirill Melnikov

------------------------------------------------

 Notation:

 delta1: one-loop correction in units of the tree level, Eqs. (1) and (2)
 delta2: two-loop correction in units of the tree level, Eq. (5)

 Nf=N_f=N_e+N_\mu=2:  the number of leptons
 Nmu=N_\mu=1:         the number of muons 

 Ls=Log(s/m_e^2)
 Lmu=Log(m_\mu^2/m_e^2)
 Lsoft=Log(2\omega_cut/\sqrt{s})

 *)


delta1=-4 + Ls*(3 + 4*Lsoft + (2*Nf)/3) - (10*Nf)/9 - (2*Lmu*Nmu)/3 - (2*Pi^2)/3 + (Pi^2*(1/3 - (2*x)/3 + (9*x^2)/4 - (13*x^3)/6 + (4*x^4)/3) + (-1 + (5*x)/2 - (7*x^2)/2 + (5*x^3)/2 - x^4)*Log[1 - x]^2 + (Nf*(2 - x)*(1 - x + x^2)*Log[x])/3 + (3 - 4*x + (9*x^2)/2 - (3*x^3)/2)*Log[x] + ((3*x)/4 - x^2/4 - (3*x^3)/4 + x^4)*Log[x]^2 + Log[1 - x]*(-x/2 - x^3/2 + (2 - 4*x + (7*x^2)/2 - x^3)*Log[x]))/(1 - x + x^2)^2 + Lsoft*(-4 + 4*Log[x/(1 - x)]) + 2*PolyLog[2, 1 - x] - 2*PolyLog[2, x];

delta2=27/2 - (Ls^3*Nf)/9 + (Lmu^2*Nmu^2)/3 - 2*Pi^2*Log[2] + Lmu*Nf*Nmu*(10/9 + ((-2 + x)*Log[x])/(3*(1 - x + x^2))) + Nf^2*(25/27 + (Pi^2*x*(1/9 - (5*x)/18 + (2*x^2)/9 - x^3/9) - (5*(2 - x)*(1 - x + x^2)*Log[x])/9 + (1/3 - (4*x)/9 + (7*x^2)/18 - x^3/9)*Log[x]^2)/(1 - x + x^2)^2) + Ls^2*(9/2 + 8*Lsoft^2 + Nf^2/3 + Lsoft*(12 + (8*Nf)/3) + (Lmu*Nmu)/3 + Nf*(55/18 - Log[x/(1 - x)]/3)) + 8*Lsoft^2*(1 - Log[x/(1 - x)])^2 + 8*PolyLog[2, x]^2 + (Lsoft*(1 - Log[x/(1 - x)])*(-(Pi^2*x^2*(5 - 6*x + 4*x^2)) + 2*x*(1 + x^2)*Log[1 - x] + 2*(1 - x + x^2)*(2 - 3*x + 2*x^2)*Log[1 - x]^2 + (-12 + 16*x - 18*x^2 + 6*x^3 + 2*x^2*(5 - 6*x + 4*x^2)*Log[1 - x])*Log[x] - x*(3 - x - 3*x^2 + 4*x^3)*Log[x]^2 + 16*(1 - x + x^2)^2*(1 + PolyLog[2, x])))/(1 - x + x^2)^2 + Nmu*(-1241/324 + Lmu^3/9 + (14*Pi^2)/27 + (8*Lmu*Lsoft*(1 - Log[x/(1 - x)]))/3 + Lmu^2*(19/18 - Log[x/(1 - x)]/3) + Lmu*(191/27 + (Pi^2*(1/9 - (2*x)/9 - (11*x^2)/12 + (23*x^3)/18 - (8*x^4)/9) + (2/3 - (7*x)/6 + (2*x^2)/3)*(1 - x + x^2)*Log[1 - x]^2 + (-37/9 + (56*x)/9 - (47*x^2)/6 + (67*x^3)/18 - (10*x^4)/9)*Log[x] + (1/3 - (17*x)/12 + (5*x^2)/4 + x^3/12 - (2*x^4)/3)*Log[x]^2 + Log[1 - x]*(10/9 - (31*x)/18 + (10*x^2)/3 - (31*x^3)/18 + (10*x^4)/9 +  (-1 + 2*x)*(2/3 - x^2/2 + (2*x^3)/3)*Log[x]))/(1 - x + x^2)^2 + (8*PolyLog[2, x])/3) - (4*Zeta[3])/3) + Ls*(-93/8 - (2*Lmu*Nf*Nmu)/3 - (5*Pi^2)/2 + Nf^2*(-10/9 + ((2 - x)*Log[x])/(3*(1 - x + x^2))) + (Nf*((Pi^2*(-4 + 8*x + 33*x^2 - 46*x^3 + 32*x^4))/36 + (-10/9 + (31*x)/18 - (10*x^2)/3 + (31*x^3)/18 - (10*x^4)/9)*Log[1 - x] - ((1 - x + x^2)*(4 - 7*x + 4*x^2)*Log[1 - x]^2)/6 + (37/9 - (56*x)/9 + (47*x^2)/6 - (67*x^3)/18 + (10*x^4)/9 + ((1 - 2*x)*(4 - 3*x^2 + 4*x^3)*Log[1 - x])/6)*Log[x] + (-1/3 + (17*x)/12 - (5*x^2)/4 - x^3/12 + (2*x^4)/3)*Log[x]^2))/(1 - x + x^2)^2 + (3*(Pi^2*(1/3 - (2*x)/3 + (9*x^2)/4 - (13*x^3)/6 + (4*x^4)/3) + (-1 + (5*x)/2 - (7*x^2)/2 + (5*x^3)/2 - x^4)*Log[1 - x]^2 + (Nf*(2 - x)*(1 - x + x^2)*Log[x])/3 + (3 - 4*x + (9*x^2)/2 - (3*x^3)/2)*Log[x] + ((3*x)/4 - x^2/4 - (3*x^3)/4 + x^4)*Log[x]^2 + Log[1 - x]*(-x/2 - x^3/2 + (2 - 4*x + (7*x^2)/2 - x^3)*Log[x])))/(1 - x + x^2)^2 + Nmu*(-Lmu^2/3 + Lmu*(-37/9 + (2*Log[x/(1 - x)])/3)) + Lsoft^2*(-16 + 16*Log[x/(1 - x)]) + 6*PolyLog[2, 1 - x] + Lsoft*(-28 - (8*Lmu*Nmu)/3 - (8*Pi^2)/3 + (4*(Pi^2*(1/3 - (2*x)/3 + (9*x^2)/4 - (13*x^3)/6 + (4*x^4)/3) + (-1 + (5*x)/2 - (7*x^2)/2 + (5*x^3)/2 - x^4)*Log[1 - x]^2 + (Nf*(2 - x)*(1 - x + x^2)*Log[x])/3 + (3 - 4*x + (9*x^2)/2 - (3*x^3)/2)*Log[x] + ((3*x)/4 - x^2/4 - (3*x^3)/4 + x^4)*Log[x]^2 + Log[1 - x]*(-x/2 - x^3/2 + (2 - 4*x + (7*x^2)/2 - x^3)*Log[x])))/(1 - x + x^2)^2 + 12*Log[x/(1 - x)] + Nf*(-64/9 + (8*Log[x/(1 - x)])/3) + 8*PolyLog[2, 1 - x] - 8*PolyLog[2, x]) - 6*PolyLog[2, x] - Nf*(281/27 + (8*PolyLog[2, x])/3) + 6*Zeta[3]) + Nf*(1967/108 + Lsoft*(40/9 + (4*(-2 + x)*Log[x])/(3*(1 - x + x^2)))*(1 - Log[x/(1 - x)]) + (40*PolyLog[2, x])/9 + (Pi^2*(-1/6 + (11*x)/12 - (71*x^2)/18 + (47*x^3)/12 - (7*x^4)/3) + (56/27 - (161*x)/54 + (56*x^2)/9 - (161*x^3)/54 + (56*x^4)/27 + Pi^2*(-4/9 + (11*x)/9 - (16*x^2)/9 + x^3 - (2*x^4)/9))*Log[1 - x] + (10/9 - (29*x)/9 + (9*x^2)/2 - (29*x^3)/9 + (10*x^4)/9)*Log[1 - x]^2 - ((1 - x)^2*(1 - x + x^2)*Log[1 - x]^3)/9 + (-281/27 + (418*x)/27 - (337*x^2)/18 + (449*x^3)/54 - (56*x^4)/27 + Pi^2*(-1/9 + (2*x)/3 - x^2/36 - (5*x^3)/9 + x^4/3) + (-10/9 + (37*x)/18 + x^2/2 - (25*x^3)/9 + (20*x^4)/9)*Log[1 - x] - (x*(-4 + 7*x - 6*x^2 + 4*x^3)*Log[1 - x]^2)/12)*Log[x] + (55/18 - (46*x)/9 + (14*x^2)/3 - (4*x^3)/9 - (10*x^4)/9 + (-1/3 + x/3 - (4*x^2)/3 + x^3 - x^4/3)*Log[1 - x])*Log[x]^2 + (-1/9 + (31*x)/36 - (11*x^2)/18 - x^3/18 + x^4/9)*Log[x]^3 + ((2*(1 - x^2)*(1 - x + x^2)*Log[1 - x])/3 - ((1 - x + x^2)*(12 - 7*x + 2*x^2)*Log[x])/3)*PolyLog[2, x] + (2*(1 - x^2)*(1 - x + x^2)*PolyLog[3, 1 - x])/3 + ((1 - x + x^2)*(4 - 3*x + 2*x^2)*PolyLog[3, x])/3 + ((1 - x + x^2)*(4 - 5*x + 6*x^2)*Zeta[3])/3)/(1 - x + x^2)^2) + (Pi^4*(-8/45 - (7*x)/72 + (37*x^2)/90 - (47*x^3)/180 + (31*x^4)/480) + (7/2 - 6*x + (45*x^2)/4 - 6*x^3 + (7*x^4)/2)*Log[1 - x]^2 + (x*(9 + 4*x + 9*x^2)*Log[1 - x]^3)/24 + (1/32 - (3*x)/4 + (71*x^2)/48 - (29*x^3)/24 + (9*x^4)/32)*Log[1 - x]^4 + (9/2 - (43*x)/8 + (17*x^2)/8 + (29*x^3)/8 - (9*x^4)/2 + (x*(-24 - 2*x + 9*x^2)*Log[1 - x])/8 + (-9/2 + (39*x)/8 + (7*x^2)/8 - (29*x^3)/8 + (19*x^4)/16)*Log[1 - x]^2)*Log[x]^2 + (-(x*(-67 + 30*x + 16*x^2))/24 + (2/3 - (17*x)/12 + x^2/2 + (7*x^3)/6 - (43*x^4)/24)*Log[1 - x])*Log[x]^3 + (x*(14 + 5*x - 8*x^2 + 43*x^3)*Log[x]^4)/96 + Pi^2*(17/8 - (61*x)/24 - (3*x^2)/4 + (83*x^3)/24 - (19*x^4)/8 + (x*(24 - 74*x + 43*x^2)*Log[1 - x])/24 + (-49/24 + 3*x - (7*x^2)/3 + x^3/12 - (5*x^4)/48)*Log[1 - x]^2 + (-1/2 + (23*x)/12 + (11*x^2)/12 - (15*x^3)/8 + (8/3 - (5*x)/2 - (11*x^2)/12 + (8*x^3)/3 - (35*x^4)/24)*Log[1 - x])*Log[x] + (x*(24 + 20*x - 2*x^2 + 35*x^3)*Log[x]^2)/48) + (16 - 32*x + 48*x^2 - 32*x^3 + 16*x^4 + Pi^2*((5*(1 - x))/3 - (15*x^2)/4 + (31*x^3)/6 - (8*x^4)/3) + (x*(5 + 3*x^2)*Log[1 - x])/2 + ((7 - 4*x + x^2)*(2 - 3*x + 2*x^2)*Log[1 - x]^2)/2 + (-12 + (27*x)/2 - 13*x^2 + 4*x^3 + (-6 + 7*x + (15*x^2)/2 - 14*x^3 + 8*x^4)*Log[1 - x])*Log[x] + (2 - (17*x)/4 + (9*x^2)/4 + (7*x^3)/4 - 3*x^4)*Log[x]^2)*PolyLog[2, x] + ((x*(1 - x^2))/2 + 2*(1 - x^2)*(3 - 5*x + 3*x^2)*Log[1 - x] + (-6 + 5*x + 3*x^2 - 5*x^3)*Log[x])*PolyLog[3, 1 - x] + ((x*(5 - 10*x + 4*x^2))/2 + (6 - 6*x + x^2 + 4*x^3)*Log[1 - x] + (-4 - x + x^2 + 2*x^3 - 2*x^4)*Log[x])*PolyLog[3, x] + (x*(14 - 9*x - 8*x^2 + 12*x^3)*PolyLog[4, 1 - x])/2 - ((-4 + x)*(-1 + 4*x)*(1 - x^2)*PolyLog[4, x])/2 + (-6 + 4*x + (9*x^2)/2 - 7*x^3)*PolyLog[4, x/(-1 + x)] + (-9 + (43*x)/2 - 34*x^2 + 22*x^3 - 9*x^4)*Zeta[3] + Log[1 - x]*(3*x*(1 + x^2) + (-6 + 6*x - x^2 - 4*x^3)*Zeta[3]) + Log[x]*(-93/8 + (231*x)/16 - (279*x^2)/16 + (93*x^3)/16 + (x*(-22 + 51*x - 64*x^2 + 36*x^3)*Log[1 - x])/4 + (-3 + (27*x)/4 - (11*x^2)/2 + (13*x^3)/8)*Log[1 - x]^2 + (4 - (37*x)/6 + (11*x^2)/3 + x^3/3 - x^4/8)*Log[1 - x]^3 + (12 - 12*x + 8*x^2 - x^3)*Zeta[3]))/(1 - x + x^2)^2;

